The exact Euclidean window of $\mathbb{Z}[\sqrt{14}]$

Let $R = \mathbb{Z}[\sqrt{14}]$, let $\pi = 4 + \sqrt{14}$, and let $\mathfrak{p} = (2,\sqrt{14}) = \pi R$ be the prime ideal above $2$. Cavallar and Lemmermeyer studied the multiplicative weighted norms $\phi_{t}(x) = |N(x)|(t/2)^{v_{\pi}(x)}$ and asked for which weights $t$ they are Euclidean functions on $R$. We show that the set of these weights, the Euclidean window of $\mathfrak{p}$, is $(\sqrt{5},T]$, where $T$ is the algebraic number \[ T = \sqrt{\frac{8}{104051\sqrt{2} - 55617\sqrt{7}}} = 2.2468286690\ldots = \sqrt{5} + 0.0107606915\ldots. \] Thus the window is nonempty but not open. We also obtain the integer-valued completely multiplicative Euclidean function $2^{v_{\pi}(x)}|N(x)|^{6}$ on $R$.

==> anc/Z14_euclidean_window_graphics.py <==
#!/usr/bin/env python3
"""Generate the two PNG image layers for Figure 4 of
Z14_euclidean_window.tex, "The exact Euclidean window of Z[sqrt(14)]".

Requirements: Python 3.10 or later, numpy, Pillow, and the companion file
Z14_euclidean_window_verify.py in the same directory as this script.
From the directory containing these files, run

    python -m pip install numpy pillow
    python Z14_euclidean_window_graphics.py

The script calls final_graph(1024) from the companion verification program
and writes the following files in the current working directory:

    window_uncovered_a.png   8192 x 4096 pixels, all of D
    window_uncovered_b.png   8192 x 1664 pixels, 2.1875 <= y <= 3.8125

Each image has one pixel for each square of side 1/2^10. Put the PNG files
in the directory containing Z14_euclidean_window.tex before compiling it.
Light gray marks the uncovered squares from Section 3.2. Black marks the
vertices of the two large components in part (a), and of the upper
component in part (b), as described in Proposition 4.1. The vertices are
drawn enlarged so that they are visible. The script checks that there are
527616 uncovered squares, 432 final graph vertices, and two components
with 182 vertices each. Run without -O or -OO to retain these checks.

The frames, coordinates, circles, point labels, and key in Figure 4 are
supplied by the paper's TikZ code. That code clips part (b) to the strip
2.2 <= y <= 3.8. The paper's other figures are drawn directly in TikZ and
do not need additional PNG files.
"""
import numpy as np
from PIL import Image
import Z14_euclidean_window_verify as Z

L = 1024
graph, comps, uncovered = Z.final_graph(L)
cells = np.array(uncovered)
big = [[graph.cells[s] for s in c] for c in comps if len(c) == 182]
upper = [c for c in big if min(j for i, j in c) > 2*L][0]
assert len(cells) == 527616 and len(graph.cells) == 432 and len(big) == 2

H, W = 4*L, 8*L


def paint(A, points, value, ry, rx):
  """Paint a rectangle of half-sides rx, ry pixels around each point, given
  in grid units of 1/L.  Row 0 of the image is the top."""
  for x, y in points:
    cx, cy = int(round(x)), int(round(y))
    A[max(H - cy - ry, 0):H - cy + ry, max(cx - rx, 0):cx + rx] = value


# Part (a): all of D.  Value 1 is light gray and value 2 is black.
A = np.zeros((H, W), np.uint8)
A[H - 1 - cells[:, 1], cells[:, 0]] = 1
paint(A, [(i + 0.5, j + 0.5) for c in big for i, j in c], 2, 16, 16)
image = Image.fromarray(A, "P")
image.putpalette([255, 255, 255, 200, 200, 200, 0, 0, 0] + [0]*759)
image.save("window_uncovered_a.png", optimize=True)

# Part (b): the strip.  Value 1 is light gray and value 2 is black.
B = np.zeros((H, W), np.uint8)
B[H - 1 - cells[:, 1], cells[:, 0]] = 1
paint(B, [(i + 0.5, j + 0.5) for i, j in upper], 2, 20, 48)
B = B[H - 3904:H - 2240, :]          # the rows with 2240/1024 <= y <= 3904/1024
image = Image.fromarray(B, "P")
image.putpalette([255, 255, 255, 210, 210, 210, 0, 0, 0] + [0]*759)
image.save("window_uncovered_b.png", optimize=True)
print("Wrote window_uncovered_a.png and window_uncovered_b.png.")


==> anc/Z14_euclidean_window_verify.py <==
#!/usr/bin/env python3
"""Finite calculations for "The exact Euclidean window of Z[sqrt(14)]".

Companion to Z14_euclidean_window.tex and
Z14_euclidian_window_pseudocode.tex.  All equation, theorem, and section
numbers below are hardcoded numbers from the separated main document,
except references explicitly identified as referring to the pseudo-code.
The main document's title is "The exact Euclidean window of Z[sqrt(14)]".

Usage.  With Python 3.10 or later, open a terminal in this file's directory
and run

    python3 Z14_euclidean_window_verify.py

On Windows, use "py -3 Z14_euclidean_window_verify.py" if Python is
installed with the Python launcher.  The program uses only the Python
standard library, reads no data files, and prints its results in the
terminal.  To save the output, append "> verification_output.txt" to the
command.  Allow about 1 GB of available memory.  Running time depends on
the computer.  Run without -O or -OO: the assert statements perform the
checks, and the program rejects those optimization options.  If a check
fails, it stops with an AssertionError; otherwise it prints
"All assertions hold."

The graph at L=1024 and the four finite quotient boxes are enumerated
exhaustively.  Their calculated output includes every column and all six
rows of the table in Proposition 5.8, including the exact coefficients of
4*lambda.  Those coefficients are computed from the limit points and
quotients, and the last row's valuation bound is computed from the
congruences and the remainder formula (5.15). The calculated entries are
then compared with the table. The additional checks
of periodic-family identities use m=7,9,33,97, and the checks of actual
normalized remainders and itineraries use m=33,97, exactly as specified
in the pseudo-code.  The assertions for these selected values complement
the paper's proofs for all allowed m.  The exploratory graph resolutions
mentioned in Section 3.6 and Remark 4.2 are not part of the default run.

The arithmetic uses exact integers and fractions in Q(sqrt(14)).  The
elapsed time is measured separately.  This file is also an importable
module: the graphics program uses final_graph(L), and importing the
module does not run main().

The program carries out the following calculations in this order.
  1. The graph of Section 3 at the resolution 2^10, its components, and
     the counts in the proof of Proposition 4.1.
  2. The critical squares, the closed walks that avoid them, the forced
     labels, the low and high squares, the points eta_k with |k| <= 20 of
     the critical orbit in D, and the quotient that fails the covering
     test on the critical squares by the least margin (Proposition 4.1
     and Sections 4.1 and 4.5), and the shortest walk from the
     period-2 orbit of (11/2,5/2) to the period-2 orbit of (5/2,5/2), whose
     labels are the labels (4.3) of the critical orbit.
  3. The coordinates (4.5) of the critical orbit, the numbers U, V, nu,
     and T of Section 4.5, and the quotient q_*, the integer n, and the
     displacement delta of Section 5.1.
  4. The representatives y_{m,k} of Section 5.2 from the labels, the
     formulas of Lemmas 5.2 and 5.3, the congruences of Lemma 5.4,
     the inequalities of Section 5.4, and the 68 pairs of
     Proposition 5.8.
  5. The itineraries of the orbits of z_33 and z_97 in the final graph
     (Remark 5.10).
  6. The numbers in Corollary 1.2 and Remark 6.2.
"""
from __future__ import annotations

import time
from collections import defaultdict
from fractions import Fraction as F
from functools import lru_cache
from math import gcd, isqrt


# ===========================================================================
# Part 1.  Exact arithmetic in K = Q(sqrt(14)).
#
# An element a+b*sqrt(14) of K is represented by the pair (a, b), whose
# entries are integers or Fractions.  The functions below add, multiply,
# divide, and conjugate such pairs, compute norms and the valuation v_pi
# of (2.1), and decide the sign of an element exactly: if a and b
# have opposite signs, the sign of a+b*sqrt(14) is found by comparing a^2
# with 14*b^2.  No floating-point arithmetic is used in the mathematical
# calculations.
# ===========================================================================

Q = tuple[F | int, F | int]
Cell = tuple[int, int]
Edge = tuple[int, int, Q]
ZERO: Q = (0, 0)
ONE: Q = (1, 0)
EPS: Q = (15, 4)            # the fundamental unit epsilon = 15+4*sqrt(14)
EPS_INV: Q = (15, -4)       # epsilon^-1, the conjugate of epsilon
PI: Q = (4, 1)              # pi = 4+sqrt(14), the generator of the prime above 2
PI_BAR: Q = (4, -1)         # the conjugate of pi
P: Q = (F(3, 2), F(1, 2))   # p = (3+sqrt(14))/2


def add(x: Q, y: Q) -> Q:
  return x[0] + y[0], x[1] + y[1]


def neg(x: Q) -> Q:
  return -x[0], -x[1]


def sub(x: Q, y: Q) -> Q:
  return add(x, neg(y))


def mul(x: Q, y: Q) -> Q:
  return x[0]*y[0] + 14*x[1]*y[1], x[0]*y[1] + x[1]*y[0]


def conjugate(x: Q) -> Q:
  return x[0], -x[1]


def norm(x: Q):
  return x[0]*x[0] - 14*x[1]*x[1]


def div(x: Q, y: Q) -> Q:
  n = norm(y)
  if not n:
    raise ZeroDivisionError("Division by zero in Q(sqrt(14))")
  a, b = mul(x, conjugate(y))
  return F(a)/n, F(b)/n


def power(x: Q, n: int) -> Q:
  assert n >= 0
  r = ONE
  while n:
    if n & 1:
      r = mul(r, x)
    n >>= 1
    if n:
      x = mul(x, x)
  return r


@lru_cache(maxsize = None)
def ep(n: int) -> Q:
  """The power epsilon^n for any integer n."""
  return power(EPS if n >= 0 else EPS_INV, abs(n))


def sign(x: Q) -> int:
  a, b = x
  if b == 0:
    return (a > 0) - (a < 0)
  if a >= 0 and b >= 0:
    return 1
  if a <= 0 and b <= 0:
    return -1
  n = a*a - 14*b*b
  assert n != 0
  return ((n > 0) - (n < 0)) * (1 if a > 0 else -1)


def compare(x: Q, y: Q) -> int:
  return sign(sub(x, y))


def absolute(x: Q) -> Q:
  return x if sign(x) >= 0 else neg(x)


def is_integral(x: Q) -> bool:
  return all(F(c).denominator == 1 for c in x)


def show(x: Q) -> str:
  """Write a field element as (A+B*sqrt(14))/D with integers A, B, D."""
  a, b = map(F, x)
  D = a.denominator*b.denominator//gcd(a.denominator, b.denominator)
  A, B = int(a*D), int(b*D)
  text = f"{A}{'+' if B >= 0 else '-'}{abs(B)}*sqrt(14)"
  return text if D == 1 else f"({text})/{D}"


def ord_2(n: int) -> int:
  assert n != 0
  n = abs(n)
  return (n & -n).bit_length() - 1


def v_pi(a: int, b: int) -> int | None:
  """Return v_pi(a+b*sqrt(14)) for integers a, b by (2.1). Return None at zero."""
  if a == 0:
    return 1 + 2*ord_2(b) if b else None
  if b == 0:
    return 2*ord_2(a)
  return min(2*ord_2(a), 1 + 2*ord_2(b))


def valuation(x: Q) -> int:
  """Return v_pi(x) = ord_2 N(x) for a nonzero field element x."""
  r = F(norm(x))
  assert r != 0
  return ord_2(r.numerator) - ord_2(r.denominator)


def floor_field(x: Q) -> int:
  """The integer part of x, found by exact comparisons with integers."""
  a, b = map(F, x)
  lo = (a + min(3*b, 4*b)).__floor__()
  hi = (a + max(3*b, 4*b)).__floor__() + 1
  while hi - lo > 1:
    mid = (lo + hi)//2
    if compare(x, (mid, 0)) >= 0:
      lo = mid
    else:
      hi = mid
  assert compare((lo, 0), x) <= 0 < compare((lo + 1, 0), x)
  return lo


def residue(x: Q, modulus: int) -> Q:
  """The coefficients of an element of R reduced modulo the integer modulus."""
  assert is_integral(x)
  return int(x[0]) % modulus, int(x[1]) % modulus


# ===========================================================================
# Part 2.  The squares, the covering test, and the graph
#          (Sections 3.1, 3.2, 3.4, and 3.6).
#
# The integer B_L(i,j;q) of (3.3) is L^2 times the largest absolute norm
# of rho-q on the square C_L(i,j).  A square is tested with the 32 quotients
# of (3.2), and it is covered if one of them satisfies the test (3.5) at
# the trial weight 9/4.  The vertices of the graph are the uncovered squares,
# its edges use the 97 offsets of (3.8), and the final graph keeps the
# vertices on closed walks (Section 3.6).  Every square of D is
# tested: for fixed i and q, covered_columns finds the interval of covered j
# by exact integer arithmetic, and the union of these intervals is recorded
# by the bits of a row mask (Section 1.1 of the pseudo-code document).  The function covered
# tests one square directly, and the program uses it to check the column
# calculation on the retained squares and near the critical squares.
# ===========================================================================

def square_bounds(a: int, b: int) -> tuple[int, int]:
  """The least and the largest value of x^2 for x in the interval [a, b]."""
  assert a <= b
  lower = 0 if a <= 0 <= b else min(a*a, b*b)
  return lower, max(a*a, b*b)


def cell_bound(cell: Cell, q: Cell, resolution: int) -> int:
  """The integer B_L(i,j;q) of (3.3)."""
  (i, j), (a, b) = cell, q
  amin, amax = square_bounds(i - a*resolution, i + 1 - a*resolution)
  bmin, bmax = square_bounds(j - b*resolution, j + 1 - b*resolution)
  return max(abs(amin - 14*bmax), abs(amax - 14*bmin))


def quotient_box(cell: Cell, resolution: int) -> list[Cell]:
  """The 32 quotients (3.2) tested on a square."""
  qa, qb = cell[0]//resolution, cell[1]//resolution
  return [(a, b) for a in range(qa - 3, qa + 5) for b in range(qb - 1, qb + 3)]


SCALE = 9**4
CUT = tuple(8**h * 9**(4 - h) for h in range(5))


def covered(cell: Cell, resolution: int) -> bool:
  """Test (3.5): a quotient of valuation at most 4 reduces at 9/4."""
  for q in quotient_box(cell, resolution):
    h = v_pi(*q)
    if h is not None and h < 5:
      # 9^h B_L < 8^h L^2, multiplied by 9^(4-h) to clear denominators.
      if cell_bound(cell, q, resolution)*SCALE < CUT[h]*resolution*resolution:
        return True
  return False


# The set O of (3.8), where multiplication by epsilon has the matrix
# ((15,56),(4,15)) in coefficient coordinates.
OFFSETS = tuple((r, s) for r in range(-1, 72) for s in range(-1, 20)
                if -15 <= 15*r - 56*s <= 57 and -15 <= -4*r + 15*s <= 5)


class Graph:
  """The directed graph on a list of squares at resolution L, on the torus
  R^2/(8Z x 4Z), with the edges of Lemma 3.4 and their labels ell."""

  def __init__(self, cells: list[Cell], resolution: int):
    self.cells = cells
    self.resolution = resolution
    self.out: list[list[int]] = [[] for _ in cells]
    self.inc: list[list[int]] = [[] for _ in cells]
    self.edges: list[Edge] = []
    ids = {c: sigma for sigma, c in enumerate(cells)}
    nx, ny = 8*resolution, 4*resolution
    for sigma, (i, j) in enumerate(cells):
      X, Y = 15*i + 56*j, 4*i + 15*j
      for r, s in OFFSETS:
        i_next, j_next = (X + r) % nx, (Y + s) % ny
        sigma_next = ids.get((i_next, j_next))
        if sigma_next is not None:
          ell = (8*((X + r - i_next)//nx), 4*((Y + s - j_next)//ny))
          self.out[sigma].append(sigma_next)
          self.inc[sigma_next].append(sigma)
          self.edges.append((sigma, sigma_next, ell))

  def components(self) -> list[list[int]]:
    """The strongly connected components, by two depth-first searches, the
    first along the edges and the second against them."""
    seen: set[int] = set()
    order: list[int] = []
    for s in range(len(self.cells)):
      if s in seen:
        continue
      seen.add(s)
      stack: list[tuple[int, int]] = [(s, 0)]
      while stack:
        sigma, k = stack[-1]
        if k == len(self.out[sigma]):
          order.append(sigma)
          stack.pop()
          continue
        sigma_next = self.out[sigma][k]
        stack[-1] = (sigma, k + 1)
        if sigma_next not in seen:
          seen.add(sigma_next)
          stack.append((sigma_next, 0))
    assigned: set[int] = set()
    result = []
    for s in reversed(order):
      if s in assigned:
        continue
      assigned.add(s)
      comp, stack = [], [s]
      while stack:
        sigma = stack.pop()
        comp.append(sigma)
        for sigma_next in self.inc[sigma]:
          if sigma_next not in assigned:
            assigned.add(sigma_next)
            stack.append(sigma_next)
      result.append(comp)
    assert len(assigned) == len(self.cells)
    return result

  def cyclic_components(self) -> list[list[int]]:
    """The components that contain a closed walk: those with more than one
    vertex, and the single vertices with a loop."""
    return [c for c in self.components()
            if len(c) > 1 or c[0] in self.out[c[0]]]


def covered_columns(xmin: int, xmax: int, b: int,
                    resolution: int, h: int) -> tuple[int, int]:
  """Inclusive j bounds of the squares in one column of a unit square that
  the quotient q covers (Section 1.1 of the pseudo-code document).

  xmin and xmax are the extrema of (i-a*L)^2.  The integer b is relative
  to the unit square, so it is one of -1, 0, 1, 2.

  Derivation.  Let h be the valuation of q, c_h = 8^h 9^(4-h) L^2, and let
  y_1 <= y_2 be the extrema of Y^2 on the interval I_2.  Multiplying the
  test 9^h B_L < 8^h L^2 by 9^(4-h) gives 9^4 B_L < c_h.  Since
  xmin - 14 y_2 <= xmax - 14 y_1, the test holds if and only if
  9^4 (xmin - 14 y_2) > -c_h and 9^4 (xmax - 14 y_1) < c_h.  All of these
  numbers are integers, so the test is equivalent to
      y_1 >= lower = floor((9^4 xmax - c_h)/(14*9^4)) + 1,
      y_2 <= upper = floor((9^4 xmin + c_h - 1)/(14*9^4)).
  If upper < 0, then q covers no square of the column, since y_2 >= 0.
  As j runs over the column, every interval I_2 lies in one of
  [-2L,-L], [-L,0], [0,L], [L,2L], so Y^2 is monotone on it.  Let
  s_1 = ceil(sqrt(max(0, lower))) and s_2 = floor(sqrt(upper)), computed
  with the integer square root.  If b <= 0, then I_2 lies in [0, oo),
  y_1 = (j-bL)^2 and y_2 = (j+1-bL)^2, and the test holds if and only if
  b*L+s_1 <= j <= b*L+s_2-1.  If b >= 1, then I_2 lies in (-oo, 0],
  y_1 = (bL-j-1)^2 and y_2 = (bL-j)^2, and the test holds if and only if
  b*L-s_2 <= j <= b*L-1-s_1.  The result is intersected with [0, L-1].
  """
  cut = CUT[h]*resolution*resolution
  denominator = 14*SCALE
  lower = (SCALE*xmax - cut)//denominator + 1
  upper = (SCALE*xmin + cut - 1)//denominator
  if upper < 0:
    return 1, 0
  lo = isqrt(max(0, lower))
  if lo*lo < lower:
    lo += 1
  hi = isqrt(upper)
  if b <= 0:
    jmin, jmax = b*resolution + lo, b*resolution + hi - 1
  else:
    jmin, jmax = b*resolution - hi, b*resolution - 1 - lo
  return max(0, jmin), min(resolution - 1, jmax)


def uncovered_squares(resolution: int) -> list[Cell]:
  """All uncovered squares of D = [0,8) x [0,4) at the resolution L.

  For fixed i and q the covered squares of a column form an interval of
  indices j.  Its bits are cleared from a row mask, and a bit left in the
  mask is a square that no tested quotient covers.
  """
  xb = {a: [square_bounds(i - a*resolution, i + 1 - a*resolution)
            for i in range(resolution)] for a in range(-3, 5)}
  options = {}
  for a0 in range(8):
    for b0 in range(4):
      tests = []
      for a in range(-3, 5):
        for b in range(-1, 3):
          h = v_pi(a + a0, b + b0)
          if h is not None and h < 5:
            tests.append((a, b, h))
      options[a0, b0] = tests
  cells = []
  full_row = (1 << resolution) - 1
  for a0 in range(8):
    for i in range(resolution):
      for b0 in range(4):
        remaining = full_row
        for a, b, h in options[a0, b0]:
          xmin, xmax = xb[a][i]
          jmin, jmax = covered_columns(xmin, xmax, b, resolution, h)
          if jmin <= jmax:
            remaining &= ~(((1 << (jmax - jmin + 1)) - 1) << jmin)
            if not remaining:
              break
        while remaining:
          bit = remaining & -remaining
          cells.append((a0*resolution + i, b0*resolution + bit.bit_length() - 1))
          remaining ^= bit
  return cells


def retain(cells: list[Cell], resolution: int):
  """The graph on the vertices of the graph on cells that lie on closed walks."""
  graph = Graph(cells, resolution)
  keep = sorted(sigma for c in graph.cyclic_components() for sigma in c)
  graph = Graph([cells[sigma] for sigma in keep], resolution)
  return graph, graph.cyclic_components()


def final_graph(resolution: int):
  """The final graph at the resolution L (Section 3.6).

  Every square of D is tested, the uncovered squares are the vertices of
  the graph, and the final graph is the graph on the retained vertices.
  The function returns the final graph, its components, and the uncovered
  squares.
  """
  cells = uncovered_squares(resolution)
  graph, comps = retain(cells, resolution)
  return graph, comps, cells


# ===========================================================================
# Part 3.  The final graph, the critical orbit, and the number T
#          (Sections 4.2, 4.1, 4.3, 4.4,
#          4.5, and 5.1).
# ===========================================================================

# The two orbits of period 2 of Section 4.1, each as the pair of its
# points, and the labels of their two edges as coefficient points.  The
# critical orbit departs from the orbit of (11/2,5/2) and arrives at the
# orbit of (5/2,5/2).
DEPARTURE = ((F(11, 2), F(5, 2)), (F(13, 2), F(7, 2)))
DEPARTURE_LABELS = ((216, 56), (288, 76))   # from (11/2,5/2), from (13/2,7/2)
ARRIVAL = ((F(5, 2), F(5, 2)), (F(3, 2), F(7, 2)))
ARRIVAL_LABELS = ((176, 44), (216, 56))     # from (5/2,5/2), from (3/2,7/2)
# The seven labels ell_{-3}, ..., ell_3 of (4.3) as coefficient points.
CHAIN = {-3: (200, 52), -2: (304, 80), -1: (216, 56), 0: (280, 72),
         1: (216, 56), 2: (192, 48), 3: (200, 52)}
# The quotient q = 4+4*sqrt(14) of Lemma 4.5.
CRITICAL_QUOTIENT: Q = (4, 4)


def eta_label(k: int) -> Q:
  """The label ell_k of the critical orbit, for every integer k (4.3)."""
  if k in CHAIN:
    return CHAIN[k]
  if k >= 4:
    return ARRIVAL_LABELS[(k - 4) % 2]
  return DEPARTURE_LABELS[(k + 5) % 2]


def two_cycle_unstable(first: Q, second: Q) -> Q:
  """The unstable coordinate of the point of an orbit of period 2 whose next
  two labels are first and second: (epsilon*first + second)/(epsilon^2-1)."""
  return div(add(mul(EPS, first), second), sub(ep(2), ONE))


def two_cycle_stable(previous2: Q, previous1: Q) -> Q:
  """The stable coordinate of the point of an orbit of period 2 whose two
  preceding labels are previous2 and then previous1:
  -(epsilon^{-1} conj(previous2) + conj(previous1))/(1-epsilon^{-2})."""
  rhs = neg(add(mul(EPS_INV, conjugate(previous2)), conjugate(previous1)))
  return div(rhs, sub(ONE, ep(-2)))


def eta_unstable(k: int) -> Q:
  """u(eta_k) by the series (3.10), summed in closed form: the labels
  ell_k, ..., ell_3 and then the labels of the orbit of (5/2,5/2)."""
  if k >= 4:
    return ARRIVAL_U[(k - 4) % 2]
  value = ARRIVAL_U[0]
  for j in range(3, k - 1, -1):
    value = mul(EPS_INV, add(value, eta_label(j)))
  return value


def eta_stable(k: int) -> Q:
  """s(eta_k) by the series (3.10): the labels of the orbit of
  (11/2,5/2) and then the labels ell_{-4}, ..., ell_{k-1}."""
  if k <= -4:
    return DEPARTURE_S[(k + 5) % 2]
  value = DEPARTURE_S[1]
  for j in range(-4, k):
    value = sub(mul(EPS_INV, value), conjugate(eta_label(j)))
  return value


# The coordinates of the two points of each orbit of period 2, computed from
# the labels by (4.2).
ARRIVAL_U = (two_cycle_unstable(ARRIVAL_LABELS[0], ARRIVAL_LABELS[1]),
             two_cycle_unstable(ARRIVAL_LABELS[1], ARRIVAL_LABELS[0]))
ARRIVAL_S = (two_cycle_stable(ARRIVAL_LABELS[0], ARRIVAL_LABELS[1]),
             two_cycle_stable(ARRIVAL_LABELS[1], ARRIVAL_LABELS[0]))
DEPARTURE_U = (two_cycle_unstable(DEPARTURE_LABELS[0], DEPARTURE_LABELS[1]),
               two_cycle_unstable(DEPARTURE_LABELS[1], DEPARTURE_LABELS[0]))
DEPARTURE_S = (two_cycle_stable(DEPARTURE_LABELS[0], DEPARTURE_LABELS[1]),
               two_cycle_stable(DEPARTURE_LABELS[1], DEPARTURE_LABELS[0]))


def coefficient_point(s: Q, u: Q) -> tuple[Q, Q]:
  """The coefficient point (x,y), as a pair of elements of K, of the point
  with stable coordinate s and unstable coordinate u."""
  return div(add(s, u), (2, 0)), div(sub(u, s), (0, 2))


def square_distance(cell: Cell, s: Q, u: Q, L: int) -> Q:
  """The distance of Section 3.1 from the closed square cell/L to the
  point with coordinates (s,u), as an element of K."""
  x, y = coefficient_point(s, u)
  (i, j) = cell

  def gap(lower: int, upper: int, value: Q) -> Q:
    """max(0, lower/L - value, value - upper/L): the distance from value to
    the interval [lower/L, upper/L]."""
    return _maximum([ZERO, sub((F(lower, L), 0), value), sub(value, (F(upper, L), 0))])

  dx, dy = gap(i, i + 1, x), gap(j, j + 1, y)
  return dx if compare(dx, dy) >= 0 else dy


def _maximum(values):
  best = values[0]
  for v in values[1:]:
    if compare(v, best) > 0:
      best = v
  return best


def incident_point(cell: Cell, L: int):
  """The representative c of a point of F contained in the closed square
  cell/L, as a coefficient point with Fraction entries, or None."""
  (i, j) = cell
  found = []
  for x in (F(i, L), F(i + 1, L)):
    for y in (F(j, L), F(j + 1, L)):
      if (x in (0, 8) and y in (0, 4)) or ((2*x) % 2 == 1 and (2*y) % 2 == 1):
        found.append((x, y))
  assert len(found) <= 1
  return found[0] if found else None


def strongly_connected(vertices, out):
  """The strongly connected components of the subgraph on the given vertices."""
  vertices = list(vertices)
  inside = set(vertices)
  seen: set[int] = set()
  order: list[int] = []
  for s in vertices:
    if s in seen:
      continue
    seen.add(s)
    stack = [(s, 0)]
    while stack:
      sigma, k = stack[-1]
      successors = [t for t in out[sigma] if t in inside]
      if k == len(successors):
        order.append(sigma)
        stack.pop()
        continue
      stack[-1] = (sigma, k + 1)
      t = successors[k]
      if t not in seen:
        seen.add(t)
        stack.append((t, 0))
  inc = {s: [] for s in vertices}
  for s in vertices:
    for t in out[s]:
      if t in inside:
        inc[t].append(s)
  assigned: set[int] = set()
  result = []
  for s in reversed(order):
    if s in assigned:
      continue
    assigned.add(s)
    comp, stack = [], [s]
    while stack:
      sigma = stack.pop()
      comp.append(sigma)
      for r in inc[sigma]:
        if r not in assigned:
          assigned.add(r)
          stack.append(r)
    result.append(comp)
  return result


def finite_calculation():
  """Proposition 4.1."""
  assert len(OFFSETS) == 97
  L = 1024
  graph, comps, uncovered = final_graph(L)
  print("Resolution, squares tested, uncovered, retained, edges:")
  print("  ", (L, 32*L*L, len(uncovered), len(graph.cells), len(graph.edges)))
  assert (len(uncovered), len(graph.cells), len(graph.edges)) == (527616, 432, 2106)
  assert sorted(map(len, comps)) == [4] + [8]*8 + [182]*2
  cells = graph.cells
  out = graph.out
  # Proposition 4.1(1): the small components are incident to F, and the two
  # large components are exchanged by negation; the reflection maps the
  # upper one onto itself.
  negate = lambda cell: (8*L - 1 - cell[0], 4*L - 1 - cell[1])
  reflect = lambda cell: (8*L - 1 - cell[0], cell[1])
  upper = next(set(c) for c in comps if len(c) == 182
               and all(cells[s][1] > 2*L for s in c))
  lower = next(set(c) for c in comps if len(c) == 182 and c[0] not in upper)
  assert {negate(cells[s]) for s in upper} == {cells[s] for s in lower}
  assert {reflect(cells[s]) for s in upper} == {cells[s] for s in upper}
  cell_set = set(cells)
  assert {negate(c) for c in cells} == cell_set
  shift = mul(sub(EPS, ONE), (8, 4))
  edge_set = {(cells[s], cells[t], ell) for s, t, ell in graph.edges}
  assert {(negate(a), negate(b), sub(shift, ell)) for a, b, ell in edge_set} == edge_set
  assert all(incident_point(cells[s], L) is not None
             for c in comps if len(c) < 100 for s in c)
  # The component with 4 vertices consists of the four corner squares, and
  # each component with 8 vertices consists of the squares incident to the
  # two points of one orbit of period 2 in F.
  for c in comps:
    if len(c) == 4:
      assert {cells[s] for s in c} == {(x, y) for x in (0, 8*L - 1) for y in (0, 4*L - 1)}
    elif len(c) == 8:
      points = sorted({incident_point(cells[s], L) for s in c})
      assert len(points) == 2
      c0, c1 = points
      step = sub(mul(EPS, c0), c1)                     # epsilon c_0 - c_1 lies in Lambda
      assert is_integral(step) and step[0] % 8 == 0 and step[1] % 4 == 0
  print("Two large components of 182 vertices, exchanged by negation.")
  # The column calculation of uncovered_squares agrees with the direct test
  # covered on the retained squares and on the squares around the critical
  # squares (Section 1.1 of the pseudo-code document).
  uncovered_set = set(uncovered)
  sample = set(cells) | {(i, j) for i in range(6230, 6257) for j in range(3481, 3484)}
  assert all(covered(cell, L) == (cell not in uncovered_set) for cell in sample)
  # The critical orbit and the critical squares (Section 4.1).
  ids = {c: s for s, c in enumerate(cells)}
  e0_s, e0_u = eta_stable(0), eta_unstable(0)
  e1_s, e1_u = eta_stable(1), eta_unstable(1)
  distance = {s: square_distance(cells[s], e0_s, e0_u, L) for s in upper}
  critical = sorted(s for s in upper if compare(distance[s], (F(1, 100), 0)) < 0)
  reflected = sorted(s for s in upper
                     if compare(square_distance(cells[s], e1_s, e1_u, L), (F(1, 100), 0)) < 0)
  negated = sorted(ids[negate(cells[s])] for s in critical)
  assert [cells[s] for s in critical] == [(6241 + i, 3482) for i in range(4)]
  assert {cells[s] for s in reflected} == {reflect(cells[s]) for s in critical}
  # Every other vertex of the upper component is at distance greater than
  # 1/5 from eta_0.
  assert all(compare(distance[s], (F(1, 5), 0)) > 0 for s in upper if s not in critical)
  # The point eta_0 is at distance greater than 1/5 + 1/L from every
  # representative of a point of F and from the region y <= 2 (used in the
  # proof of Lemma 4.3).
  x0, y0 = coefficient_point(e0_s, e0_u)
  representatives = [(F(a) + F(1, 2), F(b) + F(1, 2)) for a in range(8) for b in range(4)]
  representatives += [(F(a), F(b)) for a in (0, 8) for b in (0, 4)]
  margin = (F(1, 5) + F(1, L), 0)
  for (cx, cy) in representatives:
    dx, dy = absolute(sub(x0, (cx, 0))), absolute(sub(y0, (cy, 0)))
    assert compare(dx, margin) > 0 or compare(dy, margin) > 0
  assert compare(sub(y0, (2, 0)), margin) > 0
  print("Critical squares:", [cells[s] for s in critical])
  # Every point eta_k with |k| <= 20 lies in D, and the differences in
  # (4.4) and its backward counterpart are less than 1 in absolute
  # value (Section 4.1).
  for k in range(-20, 21):
    x, y = coefficient_point(eta_stable(k), eta_unstable(k))
    assert compare(x, ZERO) >= 0 and compare(x, (8, 0)) < 0
    assert compare(y, ZERO) >= 0 and compare(y, (4, 0)) < 0
  d4 = sub(eta_stable(4), ARRIVAL_S[0])              # s(eta_4) - s((5/2,5/2))
  assert compare(d4, ZERO) > 0 and compare(d4, ONE) < 0
  assert sub(eta_stable(5), ARRIVAL_S[1]) == mul(EPS_INV, d4)
  d3 = sub(eta_unstable(-3), DEPARTURE_U[0])          # u(eta_-3) - u((11/2,5/2))
  assert compare(d3, ZERO) < 0 and compare(neg(d3), ONE) < 0
  assert sub(eta_unstable(-4), DEPARTURE_U[1]) == mul(EPS_INV, d3)
  # Among the 32 tested quotients of each critical square, q = 4+4*sqrt(14)
  # is the one for which the test (3.5) fails by the least margin
  # (Section 4.5): the ratio 9^h B_L(i,j;q)/(8^h L^2) is least for q.
  for s in critical:
    ratios = []
    for q in quotient_box(cells[s], L):
      h = v_pi(*q)
      if h is not None and h < 5:
        ratios.append((F(9**h*cell_bound(cells[s], q, L), 8**h*L*L), q))
    ratios.sort()
    assert ratios[0][1] == CRITICAL_QUOTIENT and ratios[0][0] > 1
    assert ratios[1][1] == (5, 3)
  print("On the critical squares the quotient 4+4*sqrt(14) fails the test by the least margin.")
  # Proposition 4.1(4): closed walks that avoid the critical squares and
  # their negatives pass only through squares incident to F, with
  # telescoping labels.
  remaining = [s for s in range(len(cells)) if s not in critical and s not in negated]
  for comp in strongly_connected(remaining, out):
    comp_set = set(comp)
    if len(comp) == 1 and comp[0] not in out[comp[0]]:
      continue
    for s in comp:
      assert incident_point(cells[s], L) is not None
    for s, t, ell in graph.edges:
      if s in comp_set and t in comp_set:
        c, c_next = incident_point(cells[s], L), incident_point(cells[t], L)
        assert sub(mul(EPS, c), c_next) == ell           # ell = epsilon c - c'
  print("Closed walks avoiding the critical squares stay at F with telescoping labels.")
  # Proposition 4.1(3): the labels of the first four edges of each walk from
  # a critical square are ell_0, ..., ell_3. The first three from the reflected
  # squares are ell_1, ell_2, ell_3.
  successors: dict[int, list[tuple[int, Q]]] = defaultdict(list)
  for s, t, ell in graph.edges:
    successors[s].append((t, ell))

  def label_sequences(start: int, steps: int) -> set:
    """The label sequences of all walks of the given length from start."""
    sequences = set()
    frontier = [(start, ())]
    while frontier:
      sigma, labels = frontier.pop()
      if len(labels) == steps:
        sequences.add(labels)
        continue
      for t, ell in successors[sigma]:
        frontier.append((t, labels + (ell,)))
    return sequences
  forced = tuple(CHAIN[k] for k in range(4))
  assert all(label_sequences(s, 4) == {forced} for s in critical)
  assert all(label_sequences(s, 3) == {forced[1:]} for s in reflected)
  print("Forced labels from the critical squares:", [show(e) for e in forced])
  predecessors: dict[int, list[tuple[int, Q]]] = defaultdict(list)
  for s, t, ell in graph.edges:
    predecessors[t].append((s, ell))

  def backward_label_sequences(end: int, steps: int) -> set:
    """The label sequences (ell_{-steps}, ..., ell_{-1}) of all walks of the
    given length that end at the vertex end."""
    sequences = set()
    frontier = [(end, ())]
    while frontier:
      sigma, labels = frontier.pop()
      if len(labels) == steps:
        sequences.add(labels)
        continue
      for s, ell in predecessors[sigma]:
        frontier.append((s, (ell,) + labels))
    return sequences
  forced_back = tuple(CHAIN[k] for k in range(-3, 0))
  assert all(backward_label_sequences(s, 3) == {forced_back} for s in critical)
  print("Forced labels into the critical squares:", [show(e) for e in forced_back])
  # Proposition 4.1(5): every vertex of the upper component containing a point
  # with u < (5+5*sqrt(14))/2 has all outgoing labels 176+44*sqrt(14), and
  # every outgoing label of each of its successors is 216+56*sqrt(14).
  low = [s for s in upper
         if compare((F(cells[s][0], L), F(cells[s][1], L)), ARRIVAL_U[0]) < 0]
  assert len(low) == 11
  for s in low:
    for t, ell in successors[s]:
      assert ell == ARRIVAL_LABELS[0]
      assert all(ell2 == ARRIVAL_LABELS[1] for _, ell2 in successors[t])
  print("Low squares:", len(low), "with the labels of the orbit of (5/2,5/2) forced.")
  # Proposition 4.1(5), for high squares: every vertex containing a point
  # with s > (11-5*sqrt(14))/2 has all incoming labels 288+76*sqrt(14), and
  # every incoming label of each of its predecessors is 216+56*sqrt(14).
  # (The largest s = x - y*sqrt(14) on the square is at the lower right
  # corner ((i+1)/L, j/L).)
  high = [s for s in upper
          if compare((F(cells[s][0] + 1, L), -F(cells[s][1], L)), DEPARTURE_S[0]) > 0]
  assert len(high) == 11
  for s in high:
    for t, ell in predecessors[s]:
      assert ell == DEPARTURE_LABELS[1]
      assert all(ell2 == DEPARTURE_LABELS[0] for _, ell2 in predecessors[t])
  assert {reflect(cells[s]) for s in high} == {cells[s] for s in low}
  print("High squares:", len(high), "with the labels of the orbit of (11/2,5/2) forced.")
  # Proposition 4.1(2): on the critical squares, u < q and s > conj(q).
  for s in critical:
    i, j = cells[s]
    assert compare((F(i + 1, L), F(j + 1, L)), CRITICAL_QUOTIENT) < 0
    assert compare((F(i, L), -F(j + 1, L)), conjugate(CRITICAL_QUOTIENT)) > 0
  # How the chain is found: the shortest walk in the upper component from a
  # square incident to (11/2,5/2) or (13/2,7/2) to a square incident to
  # (5/2,5/2) or (3/2,7/2).
  at_departure = [s for s in upper if incident_point(cells[s], L) in DEPARTURE]
  at_arrival = [s for s in upper if incident_point(cells[s], L) in ARRIVAL]
  assert len(at_departure) == 8 and len(at_arrival) == 8
  from collections import deque
  queue = deque((s, (s,), ()) for s in at_departure)
  shortest = None
  seen = set(at_departure)
  while queue:
    sigma, walk, labels = queue.popleft()
    if sigma in at_arrival:
      shortest = (walk, labels)
      break
    for t, ell in successors[sigma]:
      if t not in seen:
        seen.add(t)
        queue.append((t, walk + (t,), labels + (ell,)))
  walk, labels = shortest
  print("Shortest walk between the two orbits of period 2 has", len(labels),
        "edges with labels", [show(ell) for ell in labels])
  # Its eleven labels are ell_{-5}, ..., ell_5 of (4.3): two labels
  # of the orbit of (11/2,5/2), the seven labels of the chain, and two
  # labels of the orbit of (5/2,5/2).
  assert labels == tuple(eta_label(k) for k in range(-5, 6))
  return graph, upper, critical


def endpoint():
  """The critical orbit, the numbers U, V, nu, T (Section 4.5), and
  the displacement delta and the quotient q_* (Section 5.1)."""
  # The orbits of period 2, (4.1) and (4.2).  The
  # unstable coordinate of (x,y) is x+y*sqrt(14), the stable one x-y*sqrt(14).
  for points, labels, u, s in ((ARRIVAL, ARRIVAL_LABELS, ARRIVAL_U, ARRIVAL_S),
                               (DEPARTURE, DEPARTURE_LABELS, DEPARTURE_U, DEPARTURE_S)):
    for i in (0, 1):
      x, y = points[i]
      assert u[i] == (x, y) and s[i] == (x, -y)
      assert sub(mul(EPS, u[i]), labels[i]) == u[1 - i]
  # The recursion u_{k+1} = epsilon u_k - ell_k and s_{k+1} = epsilon^{-1} s_k - conj(ell_k).
  for k in range(-8, 8):
    assert sub(mul(EPS, eta_unstable(k)), eta_label(k)) == eta_unstable(k + 1)
    assert sub(mul(EPS_INV, eta_stable(k)), conjugate(eta_label(k))) == eta_stable(k + 1)
  # The symmetry of the critical orbit under the reflection (Remark 4.6).
  for k in range(-8, 9):
    ell = eta_label(-k)
    a, b = mul(EPS_INV, ell)
    assert eta_label(k) == (112 + a, 32 - b)
  assert eta_stable(0) == sub((8, 0), eta_unstable(1))
  assert eta_stable(1) == sub((8, 0), eta_unstable(0))
  # The critical normalized remainder (V,-U) and nu = UV.
  q = CRITICAL_QUOTIENT
  U, V = sub(q, eta_unstable(0)), sub(eta_stable(0), conjugate(q))
  assert U == (F(805523, 2), F(-215285, 2)) and V == (F(26885, 2), F(-7183, 2))
  assert sign(U) > 0 and sign(V) > 0 and mul(EPS, U) == V
  nu = mul(U, V)
  assert nu == (F(43305976025, 4), F(-11574008934, 4)) and nu == mul(EPS, mul(U, U))
  assert nu[1] != 0
  assert compare(nu, (F(627, 1000), 0)) > 0 and compare(nu, (F(157, 250), 0)) < 0
  assert compare(nu, (F(8, 9)**4, 0)) > 0 and compare(nu, (F(16, 25), 0)) < 0
  u_pi = mul(U, PI)
  assert u_pi == (104051, F(-55617, 2)) and mul(u_pi, u_pi) == add(nu, nu)
  assert valuation(q) == 4 and CHAIN[0] == sub(mul(EPS, q), q)
  print("U =", show(U), " V =", show(V))
  print("nu =", show(nu), " U*pi =", show(u_pi))
  # The homoclinic description (Section 5.1): eta_k = (conj(p), p + eps^k delta) mod R.
  for k in range(-8, 9):
    assert is_integral(sub(eta_unstable(k), P))
    assert is_integral(sub(eta_stable(k), conjugate(P)))
  delta = sub(eta_unstable(0), conjugate(eta_stable(0)))
  q_star = add(q, sub(P, conjugate(eta_stable(0))))
  assert is_integral(delta) and is_integral(q_star)
  assert delta == (-416204, 104051) and q_star == (-13441, -3591)
  n = 104051
  assert delta == mul((-n, 0), PI_BAR)
  assert conjugate(sub(P, q_star)) == V and sub(add(P, delta), q_star) == neg(U)
  assert conjugate(delta) == mul(EPS, delta)
  assert add(u_pi, conjugate(u_pi)) == (2*n, 0)
  print("n =", n, " q_* =", show(q_star), " delta =", show(delta))
  return nu, n, q_star, delta


# ===========================================================================
# Part 4.  The periodic family (Section 5).
# ===========================================================================

def family_label(m: int, k: int) -> Q:
  """The label ell_{m,k} of (5.4), of period 2m in k."""
  k %= 2*m
  if k == 2:
    return (288, 76)
  if k < 2:
    k += 2*m
  return eta_label(k - m - 1)


def family(m: int) -> list[Q]:
  """The representatives y_{m,0}, ..., y_{m,2m-1} of (5.5)."""
  denominator = sub(ep(2*m), ONE)
  total = ZERO
  for j in range(2*m):
    total = add(mul(ep(2*m - 1 - j), family_label(m, j)), total)
  y = [div(total, denominator)]
  for k in range(2*m):
    y.append(sub(mul(EPS, y[-1]), family_label(m, k)))      # (5.6)
  assert y[2*m] == y[0]
  return y[:2*m]


def zm(m: int, n: int) -> Q:
  """The element z_m of (5.11)."""
  return add(P, div(mul(PI_BAR, mul(ep(m - 1), sub(ep(m), (n, 0)))), sub(ep(2*m), ONE)))


def rm(m: int, n: int) -> Q:
  """The normalized remainder r_m of (5.12)."""
  fraction = div(mul(PI_BAR, mul(ep(m), sub(ep(m), (n, 0)))), sub(ep(2*m), ONE))
  return add(conjugate(P), fraction)


# The limit points (s, u) of Lemma 5.7(b) at the four positions
# (5.24), as (name, d, s, u).
def limit_points():
  points = [("delta", d, eta_stable(d), eta_unstable(d)) for d in (-3, -1, 0)]
  points.append(("pibar", 0, ARRIVAL_S[1], DEPARTURE_U[0]))       # (5.14)
  return points


def margin_box(s: Q, u: Q):
  """The quotients q in the box (5.20) and the numbers lambda = |(s-conj(q))(u-q)|."""
  rows = []
  ac = floor_field(div(add(s, u), (2, 0)))
  bc = floor_field(div(sub(u, s), (0, 2)))
  for a in range(ac - 7, ac + 9):
    for b in range(bc - 3, bc + 5):
      q = (a, b)
      unstable, stable = sub(u, q), sub(s, conjugate(q))
      if compare(absolute(unstable), (6, 0)) <= 0 and compare(absolute(stable), (6, 0)) <= 0:
        rows.append((q, absolute(mul(unstable, stable))))
  return rows


# The six pairs of Proposition 5.8: gamma, d, q, h.
EXPECTED_SMALL = [
  ("delta", -3, (4, 2), 3), ("delta", -3, (6, 2), 2),
  ("delta", -1, (4, 3), 1), ("delta", -1, (6, 3), 1),
  ("delta", 0, (4, 4), 4), ("pibar", 0, (0, 4), 10)]

# The corresponding exact entries in the 4*lambda column of the table in
# Proposition 5.8.  These values are used only for comparison with results
# computed by margin_box, never as inputs to the calculation or its output.
EXPECTED_FOUR_LAMBDA = [
  (146137132281, -39056791462), (59430185377, -15883385150),
  (43287288513, -11569014486), (43190736361, -11543209838),
  (43305976025, -11574008934), (9, -2)]


def periodic_family(nu, n, delta):
  """Lemmas 5.2, 5.3, 5.4, 5.7, and Proposition 5.8."""
  q = CRITICAL_QUOTIENT
  U, V = sub(q, eta_unstable(0)), sub(eta_stable(0), conjugate(q))
  assert mul(sub(EPS, ONE), P) == (49, 13) and mul(PI, PI) == mul((2, 0), EPS)
  assert mul(EPS, add(conjugate(P), PI_BAR)) == neg(P)
  assert valuation(sub(EPS, ONE)) == 2 and valuation(add(EPS, ONE)) == 5
  assert valuation(sub(ep(2), ONE)) == 7
  # The coordinates (5.2) of the critical orbit along the two period-2 orbits.
  for k in range(-12, -3):
    assert eta_unstable(k) == add(DEPARTURE_U[(k + 5) % 2], mul(ep(k), delta))
  for k in range(4, 13):
    assert eta_stable(k) == sub(ARRIVAL_S[(k - 4) % 2], mul(ep(-k), conjugate(delta)))
  # The second orbit (Section 5.2): its displacement is conj(pi).
  assert sub(DEPARTURE_U[0], conjugate(ARRIVAL_S[1])) == PI_BAR
  x, y = coefficient_point(ARRIVAL_S[1], DEPARTURE_U[0])
  assert (x, y) == ((F(7, 2), F(-1, 2)), (3, F(1, 7)))
  # The rule (5.8) for the labels of the critical orbit.
  shift = mul((8, 0), sub(EPS, ONE))
  for j in range(-40, 41):
    assert add(shift, mul(EPS, conjugate(eta_label(j)))) == eta_label(-j)
  # Lemmas 5.2 and 5.3 for four values of m.
  for m in (7, 9, 33, 97):
    y = family(m)
    labels = [family_label(m, k) for k in range(2*m)]
    assert all(valuation(ell) >= 5 for ell in labels)
    assert labels[2] == (288, 76) and labels[1] == (216, 56) and labels[0] == (176, 44)
    assert labels[m + 1] == CHAIN[0]
    for k in range(2*m):
      reflected = add(shift, mul(EPS, conjugate(labels[(2 - k) % (2*m)])))
      assert reflected == labels[k]                                   # (5.9)
      assert y[(3 - k) % (2*m)] == sub((8, 0), conjugate(y[k]))      # (5.7)
    theta = div(sub(ep(m), (n, 0)), sub(ep(2*m), ONE))
    for k in range(3, 2*m + 3):                                       # (5.10)
      j = k - m - 1
      assert y[k % (2*m)] == add(eta_unstable(j), mul(PI_BAR, mul(ep(j), theta)))
      assert conjugate(y[k % (2*m)]) == sub(eta_stable(j), mul(PI, mul(ep(-j), theta)))
    assert sub(y[0], (1, 2)) == zm(m, n)                              # (5.11)
    assert sub(y[1], (0, 4)) == rm(m, n)                              # (5.12)
    w = sub(y[m + 1], q)                                              # (5.13)
    assert w == add(neg(U), mul(PI_BAR, theta))
    assert conjugate(w) == sub(V, mul(PI, theta))
    for k in range(2*m):
      assert is_integral(sub(y[k], mul(ep(k), zm(m, n))))
  # Section 5.3: the limit lambda_0 of the normalized remainder r_m.
  lambda_0 = (F(9, 4), F(-1, 2))
  assert lambda_0 == div(mul(P, P), EPS)
  assert compare(power(lambda_0, 4), power(nu, 8)) < 0
  assert compare(power(lambda_0, 4), power(nu, 10)) > 0
  # Lemma 5.4: the congruences modulo 256 and the progression m = 33+64j.
  assert n % 256 == 115
  omega = sub(ep(2), ONE)
  assert omega == (448, 120)
  assert residue(power(omega, 3), 256) == (0, 0)
  assert residue(mul(EPS, omega), 256) == (128, 8)
  assert residue(mul(EPS, power(omega, 2)), 256) == (128, 0)
  assert [k for k in range(32) if (k + 8*k*k - 16) % 32 == 0] == [16]
  assert residue(ep(33), 256) == (15, 132) and residue(ep(64), 256) == (1, 0)
  # Compute the uniform lower bound for the last h entry of the table in
  # Proposition 5.8 from (5.15), using the congruences in Lemma 5.4.
  # For m = 33+64j, (A_m,B_m) has the same residues as epsilon^33,
  # so A_m-7B_m-n is divisible by modulus. Since ord_2(b_res) is less
  # than ord_2(modulus), every lift B_m has the same valuation as b_res.
  # Thus v_pi(r_m) is at least v_pi(conj(pi)) + 2*ord_2(modulus)
  # minus v_pi(2*b_res*sqrt(14)). The computation gives 1+16-7 = 10.
  modulus = 256
  a_res, b_res = residue(ep(33), modulus)
  assert residue(ep(64), modulus) == ONE
  assert (a_res - 7*b_res - n) % modulus == 0
  assert ord_2(b_res) < ord_2(modulus)
  h_bound = valuation(PI_BAR) + 2*ord_2(modulus) - valuation((0, 2*b_res))
  print("Uniform valuation lower bound for the auxiliary remainder:", h_bound)
  for m in (33, 97):
    A, B = ep(m)
    assert (A - 7*B - n) % 256 == 0 and ord_2(B) == 2 and A - 7*B - n < 0
    r = rm(m, n)
    assert r == div(mul(PI_BAR, (A - 7*B - n, 0)), (0, 2*B))         # (5.15)
    assert valuation(r) == 2*ord_2(A - 7*B - n) - 6 >= 10
    assert conjugate(r) == neg(mul(EPS, r))
    assert sign(r) != 0 and compare(absolute(norm_q(r)), ONE) < 0
    y = family(m)
    assert all(valuation(y[k]) >= 5 for k in range(2*m)) and valuation(y[1]) == 5
    assert valuation(zm(m, n)) == 0
  print("v_pi(r_33) =", valuation(rm(33, n)), " v_pi(r_97) =", valuation(rm(97, n)))
  # Section 5.4: the radius 1/23, the inequalities (5.22) and
  # (5.23), and the bounds in the proof of Lemma 5.7.
  assert [b for b in range(1, 24) if 512*b*b < (b*b - 4)**2] == [23]
  bound = (F(1, 23), 0)
  assert compare(div(mul((n, 0), PI_BAR), ep(4)), bound) < 0
  assert compare(mul(PI, ep(-2)), bound) < 0
  assert compare(div(mul((n, 0), PI), ep(5)), bound) < 0
  assert compare(mul(PI_BAR, ep(-1)), bound) < 0
  assert compare(EPS, (29, 0)) > 0 and 29**4 > n and compare(mul((2, 0), PI), EPS) < 0
  slack = sub(bound, ep(-3))
  for j, c in ((-2, (F(15, 2), F(7, 2))), (3, (F(1, 2), F(7, 2)))):
    assert is_integral(sub(c, P))
    assert compare(absolute(sub(eta_unstable(j), c)), slack) < 0
    assert compare(absolute(sub(eta_stable(j), conjugate(c))), slack) < 0
  assert compare((36, 0), EPS) > 0 and compare(EPS, (25, 0)) > 0
  assert add(add(EPS, (2, 0)), EPS_INV) == (32, 0)
  # Proposition 5.8 at the four positions (5.24).
  counts, small, four_lambdas = [], [], []
  print("Table in Proposition 5.8: gamma, d, q, h, 4*lambda")
  for name, d, s, u in limit_points():
    rows = margin_box(s, u)
    counts.append(len(rows))
    print("Quotients in box:", name, "d =", d, "count =", len(rows))
    for q0, lam in rows:
      assert sign(lam) > 0 and compare(lam, ONE) != 0
      if compare(lam, ONE) > 0:
        continue
      if name == "delta":
        h = valuation(q0)                                             # (2.3)
        assert h <= 4
      else:
        h = h_bound
        assert lam == lambda_0 and q0 == (0, 4)
      for m in (33, 97):                                              # the actual normalized remainders
        k = m + 1 + d if name == "delta" else 1
        w = sub(family(m)[k], q0)
        assert valuation(w) >= h and compare(absolute(norm_q(w)), ONE) < 0
        assert name == "pibar" or valuation(w) == h
      assert compare(power(lam, 4), power(nu, h)) >= 0           # (5.25)
      equality = compare(power(lam, 4), power(nu, h)) == 0
      assert equality == (name == "delta" and d == 0)
      small.append((name, d, q0, h))
      four_lambda = mul((4, 0), lam)
      four_lambdas.append(four_lambda)
      print("Small pair:", name, d, show(q0), "h =", h, "4*lambda =", show(four_lambda))
  assert counts == [17, 17, 17, 17] and small == EXPECTED_SMALL
  assert four_lambdas == EXPECTED_FOUR_LAMBDA
  # The normalized remainders w_m of (5.13) for m = 33 and 97.
  for m in (33, 97):
    w = sub(family(m)[m + 1], q)
    assert valuation(w) == 4 and compare(absolute(norm_q(w)), nu) < 0
  print(sum(counts), "limiting pairs checked: six small pairs.")


def norm_q(x: Q) -> Q:
  return (norm(x), 0)


def family_walks(graph, upper, critical):
  """Remark 5.10: for m = 33 and 97, every y_{m,k} lies in D, and
  the itinerary of the orbit of z_m + R at the resolution 2^10 is a closed
  walk in the upper component with the labels ell_{m,k}, which passes
  through a critical square at k = m+1."""
  L = graph.resolution
  cells = graph.cells
  ids = {c: s for s, c in enumerate(cells)}
  edges = {(cells[s], cells[t], ell) for s, t, ell in graph.edges}
  for m in (33, 97):
    y = family(m)
    walk = []
    for k in range(2*m):
      x, yy = coefficient_point(conjugate(y[k]), y[k])
      assert compare(x, ZERO) >= 0 and compare(x, (8, 0)) < 0
      assert compare(yy, ZERO) >= 0 and compare(yy, (4, 0)) < 0
      walk.append((floor_field(mul((L, 0), x)), floor_field(mul((L, 0), yy))))
    assert all(ids[cell] in upper for cell in walk)
    assert all((walk[k], walk[(k + 1) % (2*m)], family_label(m, k)) in edges
               for k in range(2*m))
    assert ids[walk[m + 1]] in critical
    print(f"The itinerary of z_{m} is a closed walk in the upper component",
          f"through {len(set(walk))} vertices.")


def corollary(nu):
  """The numbers in Corollary 1.2 and Remark 6.2."""
  assert compare(power(nu, 3), (F(1, 4), 0)) < 0
  assert 2**7 > 5**3 and 2**16 > 9**5 and 9**2 < 7*4**2


def main():
  if not __debug__:
    raise RuntimeError("Run without -O or -OO. The assert statements are the checks.")
  start = time.time()
  graph, upper, critical = finite_calculation()
  nu, n, q_star, delta = endpoint()
  periodic_family(nu, n, delta)
  family_walks(graph, upper, critical)
  corollary(nu)
  print(f"All assertions hold.  Elapsed seconds: {time.time() - start:.1f}")


if __name__ == "__main__":
  main()

